The interventional Bayesian Gaussian equivalent score for Bayesian causal inference with unknown soft interventions

Describing the causal relations governing a system is a fundamental task in many scientific fields, ideally addressed by experimental studies. However, obtaining data under intervention scenarios may not always be feasible, while discovering causal relations from purely observational data is notoriously challenging. In certain settings, such as genomics, we may have data from heterogeneous study conditions, with soft (partial) interventions only pertaining to a subset of the study variables, whose effects and targets are possibly unknown. Combining data from experimental and observational studies offers the opportunity to leverage both domains and improve on the identifiability of causal structures. To this end, we define the interventional BGe score for a mixture of observational and interventional data, where the targets and effects of intervention may be unknown. To demonstrate the approach we compare its performance to other state-of-the-art algorithms, both in simulations and data analysis applications. Prerogative of our method is that it takes a Bayesian perspective leading to a full characterisation of the posterior distribution of the DAG structures. Given a sample of DAGs one can also automatically derive full posterior distributions of the intervention effects. Consequently the method effectively captures the uncertainty both in the structure and the parameter estimates. Codes to reproduce the simulations and analyses are publicly available at github.com/jackkuipers/iBGe

==> figures/plotResults.R <==
for (standardize in c(TRUE)) {
  
  std_string <- ""
  if (!standardize) {
    std_string <- "_unscaled"
  }
  

# if we only have a mean shift
only_shift <- FALSE#TRUE

### Settings
n <- 100 # number of nodes
exp_parents <- 2 # expected number of parents
ni <- 10

all_results_df <- NULL

for (scaleN in c(1, 10)) {

  exp_ints_vec <- scaleN*c(5, 10, 20) # expected number of interventions per observation 
  N <- 4*n*scaleN # number of observations
  
for (exp_ints in exp_ints_vec) { 

  # store values for later dataframe
  setup_vec <- c(n, N, exp_ints, exp_parents, ni)
  names(setup_vec) <- c("n", "N", "ints", "parents", "ni")
  # create a name for the directory to store stuff
  subdir_name <- paste(paste(names(setup_vec), setup_vec, sep = "_"), collapse = "_")
  dir_name <- paste(paste0("../mergedresults_", ifelse(only_shift, "s", "g"), std_string), subdir_name, sep = "/")

  load(paste0(dir_name, ".Rdata"))

  all_results_df <- rbind(all_results_df, results_df)
}
  
}

results_df <- all_results_df

results_df$TPR <- as.numeric(as.character(results_df$TPR))
results_df$FPRp <- as.numeric(as.character(results_df$FPR_P))
results_df$value <- as.numeric(as.character(results_df$value))
results_df$ints <- as.numeric(as.character(results_df$ints))
results_df$N <- as.numeric(as.character(results_df$N))

results_df$method <- factor(results_df$method, levels = c("UT-IGSP", "MAP", "MCMC"))

library(tidyverse)

results_df %>% group_by(method, value, N, ints) %>% 
  summarise(n = n(), missing = mean(is.na(TPR)*is.na(FPRp)), 
            TPR = mean(TPR, na.rm = TRUE), 
            FPRp = mean(FPRp, na.rm = TRUE)) -> summarised_results_df

# check which runs led to an empty graph
results_df %>% group_by(n, N, ints, parents, ni, seed, method) %>% 
  summarise(empty = prod((TPR == 0)*(FPRp == 0))) -> empty_results_df


### Make plots 

for (plot_window_size in round(c(1.2,10)/10, 2)) {

p100 <- ggplot() + 
  geom_point(data = results_df, aes(x = FPRp, y = TPR, fill = method, color=method), 
              alpha = 0.5, size = 1, shape = 21, stroke = 0) + 
  geom_path(data = summarised_results_df, aes(x = FPRp, y = TPR, colour = method),
             size = 1.5) + 
  geom_point(data = summarised_results_df %>% filter(value == 2.23e-06 | value == 0.1),
             aes(x = FPRp, y = TPR, color=method), 
             alpha = 0.75, size = 3, shape = 19) +
  coord_fixed(ratio = 1, xlim = c(0, plot_window_size), ylim = c(1 - plot_window_size, 1), expand = FALSE) + 
  annotate("segment", x = 0, xend = 1, y = 1, yend = 1) +
  annotate("segment", x = 0, xend = 0, y = 0, yend = 1) +
  scale_color_manual(values = c("darkkhaki", "dodgerblue", "darkorchid4")) + 
  facet_wrap(~ N + ints, labeller = label_bquote(N[I] == .(ints)*"," ~ N == .(N)), nrow = 2) + 
  scale_fill_manual(values = c(paste0("#", paste(as.hexmode(round(rowSums(cbind(col2rgb("darkkhaki"), rep(255, 3)))/2)), collapse="")),
paste0("#", paste(as.hexmode(round(rowSums(cbind(col2rgb("dodgerblue"), rep(255, 3)))/2)), collapse="")),
paste0("#", paste(as.hexmode(round(rowSums(cbind(col2rgb("darkorchid4"), rep(255, 3)))/2)), collapse=""))))

plot_name <- paste(paste(names(setup_vec[-c(2:3)]), setup_vec[-c(2:3)], sep = "_"), collapse = "_")
plot_name <- paste0(ifelse(only_shift, "mean_shift_", "general_"), plot_name)

p100 + theme(panel.spacing.x = unit(1.4, "lines"))
ggsave(paste0("./", plot_name, "_zoom_", plot_window_size, std_string, ".pdf"), width=8, height=5)  

}

}


==> figures/plotResults_perfect.R <==
for (standardize in c(TRUE, FALSE)) {

std_string <- ""
if (!standardize) {
  std_string <- "_unscaled"
}
  
### Settings
n <- 100 # number of nodes
N <- 4*n # number of observations
exp_ints_vec <- c(0, 0.01, 0.03, 0.1, 0.3, 1) # expected number of interventions per observation 
exp_parents <- 2 # expected number of parents

times_combined_df <- NULL

inode_frac <- 0.1 
ni <- inode_frac*n # number of possible intervention nodes

all_results_df <- NULL
all_times_df <- NULL

for (exp_ints in exp_ints_vec) { 

  # store values for later dataframe
  setup_vec <- c(n, N, exp_ints, exp_parents, ni)
  names(setup_vec) <- c("n", "N", "ints", "parents", "ni")
  # create a name for the directory to store stuff
  subdir_name <- paste(paste(names(setup_vec), setup_vec, sep = "_"), collapse = "_")
  dir_name <- paste(paste0("../perfect_interventions/mergedresults_p", std_string), subdir_name, sep = "/")

  load(paste0(dir_name, ".Rdata"))

  all_results_df <- rbind(all_results_df, results_df)
  all_times_df <- rbind(all_times_df, times_df)
}

results_df <- all_results_df

results_df$TPR <- as.numeric(as.character(results_df$TPR))
results_df$FPRp <- as.numeric(as.character(results_df$FPR_P))
results_df$value <- as.numeric(as.character(results_df$value))
results_df$ints <- as.numeric(as.character(results_df$ints))

results_df$method <- factor(results_df$method, levels = c("GIES", "IGSP", "MAP", "MCMC"))

times_df <- all_times_df

times_df$time <- as.numeric(as.character(times_df$time))
times_df$ints <- as.numeric(as.character(times_df$ints))

times_df$method <- factor(times_df$method, levels = c("GIES", "IGSP", "MAP", "MCMC"))



library(tidyverse)

results_df %>% group_by(method, value, N, ints) %>% 
  summarise(n = n(), missing = mean(is.na(TPR)*is.na(FPRp)), 
            TPR = mean(TPR, na.rm = TRUE), 
            FPRp = mean(FPRp, na.rm = TRUE)) -> summarised_results_df

# check which runs led to an empty graph
results_df %>% group_by(n, N, ints, parents, ni, seed, method) %>% 
  summarise(empty = prod((TPR == 0)*(FPRp == 0))) -> empty_results_df


### Make plots 

for (plot_window_size in round(c(1.2,10)/10, 2)) {

p100 <- ggplot() + 
  geom_point(data = results_df, aes(x = FPRp, y = TPR, fill = method, color=method), 
              alpha = 0.5, size = 1, shape = 21, stroke = 0) + 
  geom_path(data = summarised_results_df, aes(x = FPRp, y = TPR, colour = method),
             size = 1.5) +
  geom_point(data = summarised_results_df %>% filter(value == 2.23e-06 | value == 0.1 | value == 1.650),
             aes(x = FPRp, y = TPR, color=method), 
             alpha = 0.75, size = 3, shape = 19) +
  coord_fixed(ratio = 1, xlim = c(0, plot_window_size), ylim = c(1 - plot_window_size, 1), expand = FALSE) + 
  annotate("segment", x = 0, xend = 1, y = 1, yend = 1) +
  annotate("segment", x = 0, xend = 0, y = 0, yend = 1) +
  scale_color_manual(values = c("firebrick3", "forestgreen", "dodgerblue", "darkorchid4")) + 
  facet_wrap(~ ints, labeller = label_bquote(rho == .(ints)), nrow = 2) #+ 
  scale_fill_manual(values = c(paste0("#", paste(as.hexmode(round(rowSums(cbind(col2rgb("firebrick3"), rep(255, 3)))/2)), collapse="")),
paste0("#", paste(as.hexmode(round(rowSums(cbind(col2rgb("forestgreen"), rep(255, 3)))/2)), collapse="")),
paste0("#", paste(as.hexmode(round(rowSums(cbind(col2rgb("dodgerblue"), rep(255, 3)))/2)), collapse="")),
paste0("#", paste(as.hexmode(round(rowSums(cbind(col2rgb("darkorchid4"), rep(255, 3)))/2)), collapse=""))))

plot_name <- paste(paste(names(setup_vec[-3]), setup_vec[-3], sep = "_"), collapse = "_")
plot_name <- paste0("perfect_", plot_name)

p100 + theme(panel.spacing.x = unit(1.4, "lines"))
ggsave(paste0("./", plot_name, "_zoom_", plot_window_size, std_string, ".pdf"), width=8, height=5)  

}
# remove times of empty networks of IGSP
times_df %>% group_by(n, N, ints, parents, ni, seed, method) %>% 
  summarise(time = time) %>% head
times_df <- merge(times_df, empty_results_df)

times_combined_df <- rbind(times_combined_df, times_df)


colrysall <- c("#cd2626",
               "#228b22",
               "#1e90ff",
               "#68228b")

labels <- times_combined_df$method %>% levels()

ggplot(times_combined_df %>% filter(empty == 0), 
       aes(x = method, y = time, colour = method, fill = method)) + 
  geom_boxplot(alpha = 0.5, outlier.shape = NA) + 
  geom_jitter(shape = 16, alpha = 0.25, position=position_jitterdodge()) + scale_y_log10() +
  scale_color_manual(values = colrysall, name= " ", labels = labels) + 
  scale_fill_manual(values = colrysall, name= " ", labels = labels) +
  theme(legend.key.height = unit(0.9, "cm")) + 
  facet_wrap(~ ints, labeller = label_bquote(rho == .(ints)), nrow = 2) -> p_t

cairo_pdf(paste0("./", plot_name, "_times", std_string, ".pdf"), width=8, height=5)
print(p_t)
dev.off()
#ggsave(paste0("./figures/", plot_name, "_times.pdf"), width=8, height=5)  

}



==> figures/plotSachs.R <==

all_results_df <- NULL

for (method in c("GIES", "IGSP")) { 

  dir_name <- paste0("../perfect_interventions/sachsresults/sachs_", method)

  load(paste0(dir_name, ".Rdata"))
  
  all_results_df <- rbind(all_results_df, result_df)
}

for (method in c("BiDAG", "CandP", "UT-IGSP")) { 
  
  dir_name <- paste0("../sachsanalysis/sachsnets/sachs_", method)
  
  load(paste0(dir_name, ".Rdata"))
  
  all_results_df <- rbind(all_results_df, result_df)
}


results_df <- all_results_df

results_df$TP <- as.numeric(as.character(results_df$TP))
results_df$FP <- as.numeric(as.character(results_df$FP))
results_df$value <- as.numeric(as.character(results_df$value))

results_df$SHD <- as.numeric(as.character(results_df$SHD))

results_df$method <- factor(results_df$method, levels = c("GIES", "IGSP", "UT-IGSP", "C+P", "MAP", "MCMC"))


library(tidyverse)

results_df <- filter(results_df, FP < 21, gt != "wang")

### Make plots 

p100 <- ggplot() + 
  geom_point(data = results_df, aes(x = FP, y = TP, color=method, shape = method),
             size = 4, alpha = 0.67) + 
  geom_line(data = results_df, aes(x = FP, y = TP, color=method), linetype = 2) +
  scale_shape_manual(values = c(rep(20, 3), 15, rep(20, 2))) + 
  scale_color_manual(values = c("firebrick3", "forestgreen", "darkkhaki", "darkorange", "dodgerblue", "darkorchid4")) +
  facet_wrap(~ gt, ncol = 2, labeller = labeller(gt = c("bn" = "vs Sachs reduced model", "sachs"="vs Sachs full model"))) + xlim(0, 20) + ylim(0, 12.5)

p100 
ggsave(paste0("./sachs.pdf"), width=8, height=4)  


